On inertial Levenberg-Marquardt type methods for solving nonlinear ill-posed operator equations

In these notes we propose and analyze an inertial type method for obtaining stable approximate solutions to nonlinear ill-posed operator equations. The method is based on the Levenberg-Marquardt (LM) iteration. The main obtained results are: monotonicity and convergence for exact data, stability and semi-convergence for noisy data. Regarding numerical experiments we consider: i) a parameter identification problem in elliptic PDEs, ii) a parameter identification problem in machine learning; the computational efficiency of the proposed method is compared with canonical implementations of the LM method.

==> Python/Schroedinger.py <==
import numpy as np
from numpy import linalg as la
from scipy import sparse as sp

class Schroedinger_problem:

    def __init__(self, num_inner_grid_points, Delta, z):
        self.num_inner_grid_points = num_inner_grid_points
        self.Delta = Delta
        self.z = z
        self.u = None # should be set in script, since it may be chosen with noise
        
    def build_system_matrix(self, c):
        diag_c = sp.diags(c,0)
        result = - self.Delta + diag_c
        return result

    def F(self, c):  # F for F(c) = u
        system_matrix = self.build_system_matrix(c)
        return sp.linalg.spsolve(system_matrix, self.z)

    def DF(self, c): # DF for F(c) = u
        system_matrix = self.build_system_matrix(c)
        diag_F = np.zeros((self.num_inner_grid_points, self.num_inner_grid_points))
        np.fill_diagonal(diag_F, self.F(c))
        return - la.solve(system_matrix.todense(), diag_F)



==> Python/experiment_Schroedinger_2D.py <==
#import cProfile 
#import pstats
import numpy as np 
from numpy import linalg as la 
from numpy import random as ran 
from scipy import sparse as sp
from scipy import ndimage
from matplotlib import pyplot as plt 
from matplotlib.ticker import MaxNLocator
from matplotlib import cm
import time
from updates import ILM_update
from Schroedinger import Schroedinger_problem


# allow unlimited figures to open
plt.rcParams.update({'figure.max_open_warning': 0})



def build_laplacian_with_dirichlet_boundary_conditions_for_square(n):
    Delta = np.zeros((n**2, n**2)) 
    # diagonal
    Delta[np.arange(n**2), np.arange(n**2)] = -4
    # left neighbors
    Delta[np.arange(1,n**2), -1 + np.arange(1,n**2)] = 1
    Delta[np.arange(n,n**2-1,n), -1 + np.arange(n,n**2-1,n)] = 0
    # right neighbors
    Delta[np.arange(n**2-1), 1 + np.arange(n**2-1)] = 1
    Delta[np.arange(n-1, n**2-2, n), 1 + np.arange(n-1, n**2-2, n)] = 0
    # top neighbors
    Delta[np.arange(n,n**2), -n + np.arange(n,n**2)] = 1
    # bottom neighbors
    Delta[np.arange(0,n**2-n), n + np.arange(0,n**2-n)] = 1 
    # scale Delta
    inv_sqr_gridsize = (n+1)**2
    Delta = Delta * inv_sqr_gridsize
    return Delta


def build_rhs_with_dirichlet_boundary_conditions_for_square(n, discr_of_rhs_from_pde, u_left, u_right, u_top, u_bottom):
    inv_sqr_gridsize = (n+1)**2
    z = np.copy(discr_of_rhs_from_pde)
    z[np.arange(0,n**2,n)] = z[np.arange(0,n**2,n)] + u_left * inv_sqr_gridsize
    z[np.arange(n-1,n**2,n)] = z[np.arange(n-1,n**2,n)] + u_right * inv_sqr_gridsize
    z[:n] = z[:n] + u_top * inv_sqr_gridsize
    z[-n:] = z[-n:] + u_bottom * inv_sqr_gridsize
    return z



# setup data
# -u'' + cu = g on open quadrangle (0,1) x (0,1)
# equidistant discretization with same pixels in x- and y- direction, row-wise traversal: u, c, g = [first row, second row, ...]
# solution of this ODE is approximated by solving the linear system (-Delta+diag(c))u = z (where z is basically g, but also has the boundary conditions)
#           with "u" = vector of inner grid points for uniform subdivision with "n" inner grid points
# inverse problem: estimate c from (noisy) u, i.e. solve F(c) = u



########### input parameters ###########

if __name__ == '__main__':

 #   with cProfile.Profile() as profile:

    ran.seed(0)

    n = 100  # number of inner grid points in one dimension

    u_left = np.zeros(n)
    u_right = np.zeros(n)
    u_top = np.zeros(n)
    u_bottom = np.zeros(n)

    # right-hand side of PDE
    ys, xs = np.mgrid[:n, :n] / n
    ys = np.flipud(ys)   # xs, ys are the x- and y-coordinates of the inner grid points
    discr_of_rhs_from_pde = 200 * np.exp( -10*(xs-.5)**2 - 10*(ys-.5)**2 ) 
    discr_of_rhs_from_pde = discr_of_rhs_from_pde.reshape((n**2, 1)).flatten() 

    # build c_exact as two cylinders smoothed with a Gaussian kernel
    c_exact = np.zeros((n,n))
    left_centers = [0.25, 0.5]
    right_centers = [0.75, 0.5]
    radius = 0.1
    where_c_exact_nonzero_left = ( np.sqrt((xs - left_centers[0])**2+(ys - left_centers[1])**2) < radius)
    where_c_exact_nonzero_right = ( np.sqrt((xs - right_centers[0])**2+(ys - right_centers[1])**2) < radius)
    c_exact[where_c_exact_nonzero_left] = 10
    c_exact[where_c_exact_nonzero_right] = 10
    c_exact = ndimage.gaussian_filter(c_exact, sigma = 10)
    c_exact = np.reshape(c_exact, (n**2, 1)).flatten()

    noiselev_rel = 0
    tau_Morozov = 1  # parameter for stopping with discrepancy principle ||F(c)|| > tau_Morozov * delta (should be > 1 and small)

    alphas = np.round(10*np.arange(0, 1.2, 0.2))/10  #np.array([0, 0.5, 1])
    reg_par = 0.1
    maxiter = 500  # 100
    iter_save = 10

    num_cg_steps = 2

    ########### end of input parameters ###########



    Delta = build_laplacian_with_dirichlet_boundary_conditions_for_square(n)
    Delta = sp.csc_matrix(Delta)

    z = build_rhs_with_dirichlet_boundary_conditions_for_square(n, discr_of_rhs_from_pde, u_left, u_right, u_top, u_bottom)

    #eigvals_negDelta, useless = la.eig(-Delta)

    num_inner_grid_points = n**2

    example_2D = Schroedinger_problem(num_inner_grid_points, Delta, z)

    rand_direction_for_noise = ran.rand(num_inner_grid_points).T
    rand_direction_for_noise = rand_direction_for_noise / la.norm(rand_direction_for_noise)
    u_exact = example_2D.F(c_exact)
    noiselev = noiselev_rel * la.norm(u_exact)
    u = u_exact + noiselev * rand_direction_for_noise  # noisy solution of the inverse problem 
    setattr(example_2D, 'u', u)

    c_from_division = (z + Delta @ u) / u

    # create random initial value c_0 with fixed distance to c_exact
    #dist_c_0_to_c_exact = 0.1 * la.norm(c_exact)   #0.25 * min(eigvals_negDelta) # 0.2 * la.norm(c_exact) 
    #rand_direction = ran.randn(num_inner_grid_points).T
    #rand_direction = rand_direction / la.norm(rand_direction)
    #c_0 = c_exact + dist_c_0_to_c_exact * rand_direction
    c_0 = np.zeros(c_exact.shape)
    #c_0 = np.zeros(c_exact.shape)

    # create arrays to store the current iterates
    ws = np.zeros((len(c_0), len(alphas)))
    c_olds = np.zeros((len(c_0), len(alphas)))
    for i in range(len(alphas)):
        ws[:,i] = np.copy(c_0)
        c_olds[:,i] = np.copy(c_0)

    # create arrays to store errors
    iters = np.arange(0, maxiter, iter_save)
    F_errs = np.zeros((len(iters), len(alphas))) 
    w_errs = np.zeros((len(iters), len(alphas)))
    all_ws = np.zeros((len(c_0), len(iters), len(alphas)))
    c_errs = np.zeros((len(iters), len(alphas)))
    c_after_Morozov_stopping = np.zeros((len(c_0), len(alphas)))
    stopping_indices = np.array([np.inf for i in range(len(alphas))])
    stopped = [False for i in range(len(alphas))]
    err_counter = 0

    # perform updates and store errors
    initial_time = time.time()
    for iter in np.arange(maxiter):

        for alpha_nr in range(len(alphas)):
            ws[:, alpha_nr], c_olds[:, alpha_nr] = ILM_update(ws[:, alpha_nr], c_olds[:, alpha_nr], example_2D, reg_par, alphas[alpha_nr], num_cg_steps) 

        if np.mod(iter, iter_save) == 0:
            for alpha_nr in range(len(alphas)):
                all_ws[:, err_counter, alpha_nr] = ws[:, alpha_nr]
                F_err = la.norm(example_2D.F(ws[:, alpha_nr]) - u_exact)
                if la.norm(F_err) < tau_Morozov * noiselev and not stopped[alpha_nr]:
                    stopping_indices[alpha_nr] = err_counter
                    c_after_Morozov_stopping[:, alpha_nr] = ws[:, alpha_nr]
                    stopped[alpha_nr] = True
                F_errs[err_counter, alpha_nr] = F_err
                w_errs[err_counter, alpha_nr] = la.norm(ws[:, alpha_nr] - c_exact)
                c_errs[err_counter, alpha_nr] = la.norm(c_olds[:, alpha_nr] - c_exact)
            err_counter = err_counter + 1 
            if iter > 0:
                print(f'{int(100*iter/maxiter)} %')    

    time_for_all_updates = time.time() - initial_time
    print(f'Elapsed time: {time_for_all_updates} seconds')

    print(f'Noise level: {100*noiselev_rel}%, absolute level: {noiselev}')

    # plot errors
    def make_plot(errors, ax):
        for alpha_nr in range(len(alphas)):
            ax.semilogy(iters, errors[:, alpha_nr], color = ((1-alphas[alpha_nr]/max(alphas)), 0, alphas[alpha_nr]/max(alphas)), label = f'alpha = {int(10*alphas[alpha_nr])/10}') 
            ax.xaxis.set_major_locator(MaxNLocator(integer=True)) # only make xticks at integer values
            ax.set_xlabel('iterations k')
            stopping_index = stopping_indices[alpha_nr]
            if not np.isinf(stopping_index):
                ax.scatter(x = iter_save * stopping_index, y = errors[int(stopping_index), alpha_nr], color = (1-alphas[alpha_nr]/max(alphas), 0, alphas[alpha_nr]/max(alphas)))

    print('Smallest distance in F-values:')
    for alpha_nr in range(len(alphas)):
        print(f'alpha = {alphas[alpha_nr]}:     min_k ||F(c_k)-u_exact||  = {np.min(F_errs[:, alpha_nr])}')

    print('Iterations when Morozov would have stopped:')
    for alpha_nr in range(len(alphas)):
        if not np.isinf(stopping_indices[alpha_nr]):
            print(f'alpha = {alphas[alpha_nr]}:     k = {int(iter_save * (1+stopping_indices[alpha_nr]))}')
            print(f'    with ||F(c_k)-u_exact|| = {F_errs[int(stopping_indices[alpha_nr]), int(alpha_nr)]}')
        else:
            print(f'alpha = {alphas[alpha_nr]}:     residual too large for stopping')
        
    fig_F, ax_F = plt.subplots()
    fig_c, ax_c = plt.subplots()
    make_plot(F_errs, ax_F)
    make_plot(c_errs, ax_c)
    ax_F.axhline(y=tau_Morozov * noiselev, color='k', linestyle='--')
    ax_F.set_title('Log residuals')
    ax_F.legend()
    ax_c.set_title('Log distance to exact c')
    ax_c.legend()
    fig_F.savefig('./figures/output/F_err.pdf', format='pdf')
    fig_c.savefig('./figures/output/c_err.pdf', format='pdf')


    # surface plot of the c's

    # exact c
    fig_exact, ax_exact = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_exact.plot_surface(xs, ys, np.reshape(c_exact, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_exact.set_title('exact c')
    fig_exact.savefig('./figures/output/c_exact.pdf', format='pdf')

    # exact u
    fig_exact, ax_exact = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_exact.plot_surface(xs, ys, np.reshape(u_exact, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_exact.set_title('exact u')
    fig_exact.savefig('./figures/output/u_exact.pdf', format='pdf')

    # noisy u
    fig, ax = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax.plot_surface(xs, ys, np.reshape(u, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax.set_title('noisy u')
    fig.savefig('./figures/output/u_noisy.pdf', format='pdf')

    # initial c
    fig_initial, ax_initial = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_initial.plot_surface(xs, ys, np.reshape(c_0, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_initial.set_title('initial c')
    fig_initial.savefig('./figures/output/c_initial.pdf', format='pdf')

    # c from simple division by rearranging
    fig_division, ax_division = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_division.plot_surface(xs, ys, np.reshape(c_from_division, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_division.set_title('c from simple division') 
    fig_division.savefig('./figures/output/c_division.pdf', format='pdf')
    

    # c-iterates after Morozov stopping 
    for alpha_nr in range(len(alphas)):
        if not np.isinf(stopping_indices[alpha_nr]):
            c = c_after_Morozov_stopping[:, alpha_nr].reshape((n,n))
            fig_reco, ax_reco = plt.subplots(subplot_kw={"projection": "3d"})
            surf = ax_reco.plot_surface(xs, ys, c, cmap=cm.coolwarm,
                            linewidth=0, antialiased=False)
            ax_reco.set_title(f'c-iterate after Morozov stopping with alpha = {alphas[alpha_nr]}')
            #ax_reco.set_title(f'c-iterate after Morozov stopping with alpha = {alphas[alpha_nr]}, iteration k = {int((1+stopping_indices[alpha_nr]) * iter_save)}')
            fig_reco.savefig('./figures/output/c_Morozov_reco_alpha=' + str(alphas[alpha_nr]) + '.pdf', format='pdf')
        else:
            print(f'Morozov did not stop for alpha = {alphas[alpha_nr]}')


    # for each alpha, search for the c-iterate (i.e. w-iterate) which is closest to 'c_exact'
    closest_cs = np.zeros((len(c_0), len(alphas)))
    iters_with_closest_cs = np.zeros(len(alphas))
    smallest_c_dists = np.zeros(len(alphas))
    for alpha_nr in range(len(alphas)):
        current_smallest_c_dist = np.inf
        iters_with_closest_cs[alpha_nr] = -np.inf
        for err_counter in range(len(iters)):
            cdist = la.norm( all_ws[:, err_counter, alpha_nr] - c_exact)
            if cdist < current_smallest_c_dist:
                current_smallest_c_dist = cdist
                closest_cs[:, alpha_nr] = all_ws[:, err_counter, alpha_nr]
                iters_with_closest_cs[alpha_nr] = int(iter_save * (1+err_counter))
                smallest_c_dists[alpha_nr] = cdist

    for alpha_nr in range(len(alphas)):
        c = closest_cs[:, alpha_nr].reshape((n,n))
        fig_reco, ax_reco = plt.subplots(subplot_kw={"projection": "3d"})
        surf = ax_reco.plot_surface(xs, ys, c, cmap=cm.coolwarm,
                        linewidth=0, antialiased=False)
        #ax_reco.set_title(f'closest c-iterate with alpha = {alphas[alpha_nr]}, iteration k = {int(iters_with_closest_cs[alpha_nr])}')
        ax_reco.set_title(f'closest c-iterate with alpha = {alphas[alpha_nr]}')
        fig_reco.savefig('./figures/output/c_closest_reco_alpha=' + str(alphas[alpha_nr]) + '.pdf', format='pdf')



    # last c-iterates
    for alpha_nr in range(len(alphas)):
        last_c = c_olds[:, alpha_nr].reshape((n,n))
        fig_reco, ax_reco = plt.subplots(subplot_kw={"projection": "3d"})
        surf = ax_reco.plot_surface(xs, ys, last_c, cmap=cm.coolwarm,
                        linewidth=0, antialiased=False)
        ax_reco.set_title(f'last c-iterate with alpha = {alphas[alpha_nr]}')
        #ax_reco.set_title(f'last c-iterate with alpha = {alphas[alpha_nr]} after {maxiter} iterations')
        fig_reco.savefig('./figures/output/c_last_iterate_alpha=' + str(alphas[alpha_nr]) + '.pdf', format='pdf')

    

    #profiler_results = pstats.Stats(profile)
    #profiler_results.sort_stats(pstats.SortKey.TIME)  
    #profiler_results.print_stats()
    #profiler_results.dump_stats("profiler_results.prof")

plt.show()


#cProfile.run("run()", "Profile_viewer_Schroedinger_2d")

#p = pstats.Stats("Profile_viewer_Schroedinger_2d")
#p.sort_stats("cumulative").print_stats() 

==> Python/figures/2D/noisy/0.01/experiment_Schroedinger_2D.py <==
#import cProfile 
#import pstats
import numpy as np 
from numpy import linalg as la 
from numpy import random as ran 
from scipy import sparse as sp
from scipy import ndimage
from matplotlib import pyplot as plt 
from matplotlib.ticker import MaxNLocator
from matplotlib import cm
import time
from updates import ILM_update
from Schroedinger import Schroedinger_problem


# allow unlimited figures to open
plt.rcParams.update({'figure.max_open_warning': 0})



def build_laplacian_with_dirichlet_boundary_conditions_for_square(n):
    Delta = np.zeros((n**2, n**2)) 
    # diagonal
    Delta[np.arange(n**2), np.arange(n**2)] = -4
    # left neighbors
    Delta[np.arange(1,n**2), -1 + np.arange(1,n**2)] = 1
    Delta[np.arange(n,n**2-1,n), -1 + np.arange(n,n**2-1,n)] = 0
    # right neighbors
    Delta[np.arange(n**2-1), 1 + np.arange(n**2-1)] = 1
    Delta[np.arange(n-1, n**2-2, n), 1 + np.arange(n-1, n**2-2, n)] = 0
    # top neighbors
    Delta[np.arange(n,n**2), -n + np.arange(n,n**2)] = 1
    # bottom neighbors
    Delta[np.arange(0,n**2-n), n + np.arange(0,n**2-n)] = 1 
    # scale Delta
    inv_sqr_gridsize = (n+1)**2
    Delta = Delta * inv_sqr_gridsize
    return Delta


def build_rhs_with_dirichlet_boundary_conditions_for_square(n, discr_of_rhs_from_pde, u_left, u_right, u_top, u_bottom):
    inv_sqr_gridsize = (n+1)**2
    z = np.copy(discr_of_rhs_from_pde)
    z[np.arange(0,n**2,n)] = z[np.arange(0,n**2,n)] + u_left * inv_sqr_gridsize
    z[np.arange(n-1,n**2,n)] = z[np.arange(n-1,n**2,n)] + u_right * inv_sqr_gridsize
    z[:n] = z[:n] + u_top * inv_sqr_gridsize
    z[-n:] = z[-n:] + u_bottom * inv_sqr_gridsize
    return z



# setup data
# -u'' + cu = g on open quadrangle (0,1) x (0,1)
# equidistant discretization with same pixels in x- and y- direction, row-wise traversal: u, c, g = [first row, second row, ...]
# solution of this ODE is approximated by solving the linear system (-Delta+diag(c))u = z (where z is basically g, but also has the boundary conditions)
#           with "u" = vector of inner grid points for uniform subdivision with "n" inner grid points
# inverse problem: estimate c from (noisy) u, i.e. solve F(c) = u



########### input parameters ###########

if __name__ == '__main__':

 #   with cProfile.Profile() as profile:

    ran.seed(0)

    n = 100  # number of inner grid points in one dimension

    u_left = np.zeros(n)
    u_right = np.zeros(n)
    u_top = np.zeros(n)
    u_bottom = np.zeros(n)

    # right-hand side of PDE
    ys, xs = np.mgrid[:n, :n] / n
    ys = np.flipud(ys)   # xs, ys are the x- and y-coordinates of the inner grid points
    discr_of_rhs_from_pde = 200 * np.exp( -10*(xs-.5)**2 - 10*(ys-.5)**2 ) 
    discr_of_rhs_from_pde = discr_of_rhs_from_pde.reshape((n**2, 1)).flatten() 

    # build c_exact as two cylinders smoothed with a Gaussian kernel
    c_exact = np.zeros((n,n))
    left_centers = [0.25, 0.5]
    right_centers = [0.75, 0.5]
    radius = 0.1
    where_c_exact_nonzero_left = ( np.sqrt((xs - left_centers[0])**2+(ys - left_centers[1])**2) < radius)
    where_c_exact_nonzero_right = ( np.sqrt((xs - right_centers[0])**2+(ys - right_centers[1])**2) < radius)
    c_exact[where_c_exact_nonzero_left] = 10
    c_exact[where_c_exact_nonzero_right] = 10
    c_exact = ndimage.gaussian_filter(c_exact, sigma = 10)
    c_exact = np.reshape(c_exact, (n**2, 1)).flatten()

    noiselev_rel = 0.01
    tau_Morozov = 1  # parameter for stopping with discrepancy principle ||F(c)|| > tau_Morozov * delta (should be > 1 and small)

    alphas = np.round(10*np.arange(0, 1.2, 0.2))/10  #np.array([0, 0.5, 1])
    reg_par = 0.1
    maxiter = 100  # 100
    iter_save = 1

    num_cg_steps = 2

    ########### end of input parameters ###########



    Delta = build_laplacian_with_dirichlet_boundary_conditions_for_square(n)
    Delta = sp.csc_matrix(Delta)

    z = build_rhs_with_dirichlet_boundary_conditions_for_square(n, discr_of_rhs_from_pde, u_left, u_right, u_top, u_bottom)

    #eigvals_negDelta, useless = la.eig(-Delta)

    num_inner_grid_points = n**2

    example_2D = Schroedinger_problem(num_inner_grid_points, Delta, z)

    rand_direction_for_noise = ran.rand(num_inner_grid_points).T
    rand_direction_for_noise = rand_direction_for_noise / la.norm(rand_direction_for_noise)
    u_exact = example_2D.F(c_exact)
    noiselev = noiselev_rel * la.norm(u_exact)
    u = u_exact + noiselev * rand_direction_for_noise  # noisy solution of the inverse problem 
    setattr(example_2D, 'u', u)

    c_from_division = (z + Delta @ u) / u

    # create random initial value c_0 with fixed distance to c_exact
    #dist_c_0_to_c_exact = 0.1 * la.norm(c_exact)   #0.25 * min(eigvals_negDelta) # 0.2 * la.norm(c_exact) 
    #rand_direction = ran.randn(num_inner_grid_points).T
    #rand_direction = rand_direction / la.norm(rand_direction)
    #c_0 = c_exact + dist_c_0_to_c_exact * rand_direction
    c_0 = np.zeros(c_exact.shape)
    #c_0 = np.zeros(c_exact.shape)

    # create arrays to store the current iterates
    ws = np.zeros((len(c_0), len(alphas)))
    c_olds = np.zeros((len(c_0), len(alphas)))
    for i in range(len(alphas)):
        ws[:,i] = np.copy(c_0)
        c_olds[:,i] = np.copy(c_0)

    # create arrays to store errors
    iters = np.arange(0, maxiter, iter_save)
    F_errs = np.zeros((len(iters), len(alphas))) 
    w_errs = np.zeros((len(iters), len(alphas)))
    all_ws = np.zeros((len(c_0), len(iters), len(alphas)))
    c_errs = np.zeros((len(iters), len(alphas)))
    c_after_Morozov_stopping = np.zeros((len(c_0), len(alphas)))
    stopping_indices = np.array([np.inf for i in range(len(alphas))])
    stopped = [False for i in range(len(alphas))]
    err_counter = 0

    # perform updates and store errors
    initial_time = time.time()
    for iter in np.arange(maxiter):

        for alpha_nr in range(len(alphas)):
            ws[:, alpha_nr], c_olds[:, alpha_nr] = ILM_update(ws[:, alpha_nr], c_olds[:, alpha_nr], example_2D, reg_par, alphas[alpha_nr], num_cg_steps) 

        if np.mod(iter, iter_save) == 0:
            for alpha_nr in range(len(alphas)):
                all_ws[:, err_counter, alpha_nr] = ws[:, alpha_nr]
                F_err = la.norm(example_2D.F(ws[:, alpha_nr]) - u_exact)
                if la.norm(F_err) < tau_Morozov * noiselev and not stopped[alpha_nr]:
                    stopping_indices[alpha_nr] = err_counter
                    c_after_Morozov_stopping[:, alpha_nr] = ws[:, alpha_nr]
                    stopped[alpha_nr] = True
                F_errs[err_counter, alpha_nr] = F_err
                w_errs[err_counter, alpha_nr] = la.norm(ws[:, alpha_nr] - c_exact)
                c_errs[err_counter, alpha_nr] = la.norm(c_olds[:, alpha_nr] - c_exact)
            err_counter = err_counter + 1 
            if iter > 0:
                print(f'{int(100*iter/maxiter)} %')    

    time_for_all_updates = time.time() - initial_time
    print(f'Elapsed time: {time_for_all_updates} seconds')

    print(f'Noise level: {100*noiselev_rel}%, absolute level: {noiselev}')

    # plot errors
    def make_plot(errors, ax):
        for alpha_nr in range(len(alphas)):
            ax.semilogy(iters, errors[:, alpha_nr], color = ((1-alphas[alpha_nr]/max(alphas)), 0, alphas[alpha_nr]/max(alphas)), label = f'alpha = {int(10*alphas[alpha_nr])/10}') 
            ax.xaxis.set_major_locator(MaxNLocator(integer=True)) # only make xticks at integer values
            ax.set_xlabel('iterations k')
            stopping_index = stopping_indices[alpha_nr]
            if not np.isinf(stopping_index):
                ax.scatter(x = iter_save * stopping_index, y = errors[int(stopping_index), alpha_nr], color = (1-alphas[alpha_nr]/max(alphas), 0, alphas[alpha_nr]/max(alphas)))

    print('Smallest distance in F-values:')
    for alpha_nr in range(len(alphas)):
        print(f'alpha = {alphas[alpha_nr]}:     min_k ||F(c_k)-u_exact||  = {np.min(F_errs[:, alpha_nr])}')

    print('Iterations when Morozov would have stopped:')
    for alpha_nr in range(len(alphas)):
        if not np.isinf(stopping_indices[alpha_nr]):
            print(f'alpha = {alphas[alpha_nr]}:     k = {int(iter_save * (1+stopping_indices[alpha_nr]))}')
            print(f'    with ||F(c_k)-u_exact|| = {F_errs[int(stopping_indices[alpha_nr]), int(alpha_nr)]}')
        else:
            print(f'alpha = {alphas[alpha_nr]}:     residual too large for stopping')
        
    fig_F, ax_F = plt.subplots()
    fig_c, ax_c = plt.subplots()
    make_plot(F_errs, ax_F)
    make_plot(c_errs, ax_c)
    ax_F.axhline(y=tau_Morozov * noiselev, color='k', linestyle='--')
    ax_F.set_title('Log residuals')
    ax_F.legend()
    ax_c.set_title('Log distance to exact c')
    ax_c.legend()
    fig_F.savefig('./figures/output/F_err.pdf', format='pdf')
    fig_c.savefig('./figures/output/c_err.pdf', format='pdf')


    # surface plot of the c's

    # exact c
    fig_exact, ax_exact = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_exact.plot_surface(xs, ys, np.reshape(c_exact, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_exact.set_title('exact c')
    fig_exact.savefig('./figures/output/c_exact.pdf', format='pdf')

    # exact u
    fig_exact, ax_exact = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_exact.plot_surface(xs, ys, np.reshape(u_exact, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_exact.set_title('exact u')
    fig_exact.savefig('./figures/output/u_exact.pdf', format='pdf')

    # noisy u
    fig, ax = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax.plot_surface(xs, ys, np.reshape(u, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax.set_title('noisy u')
    fig.savefig('./figures/output/u_noisy.pdf', format='pdf')

    # initial c
    fig_initial, ax_initial = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_initial.plot_surface(xs, ys, np.reshape(c_0, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_initial.set_title('initial c')
    fig_initial.savefig('./figures/output/c_initial.pdf', format='pdf')

    # c from simple division by rearranging
    fig_division, ax_division = plt.subplots(subplot_kw={"projection": "3d"})
    surf = ax_division.plot_surface(xs, ys, np.reshape(c_from_division, (n,n)), cmap=cm.coolwarm,
                linewidth=0, antialiased=False)
    ax_division.set_title('c from simple division') 
    fig_division.savefig('./figures/output/c_division.pdf', format='pdf')
    

    # c-iterates after Morozov stopping 
    for alpha_nr in range(len(alphas)):
        if not np.isinf(stopping_indices[alpha_nr]):
            c = c_after_Morozov_stopping[:, alpha_nr].reshape((n,n))
            fig_reco, ax_reco = plt.subplots(subplot_kw={"projection": "3d"})
            surf = ax_reco.plot_surface(xs, ys, c, cmap=cm.coolwarm,
                            linewidth=0, antialiased=False)
            ax_reco.set_title(f'c-iterate after Morozov stopping with alpha = {alphas[alpha_nr]}')
            #ax_reco.set_title(f'c-iterate after Morozov stopping with alpha = {alphas[alpha_nr]}, iteration k = {int((1+stopping_indices[alpha_nr]) * iter_save)}')
            fig_reco.savefig('./figures/output/c_Morozov_reco_alpha=' + str(alphas[alpha_nr]) + '.pdf', format='pdf')
        else:
            print(f'Morozov did not stop for alpha = {alphas[alpha_nr]}')


    # for each alpha, search for the c-iterate (i.e. w-iterate) which is closest to 'c_exact'
    closest_cs = np.zeros((len(c_0), len(alphas)))
    iters_with_closest_cs = np.zeros(len(alphas))
    smallest_c_dists = np.zeros(len(alphas))
    for alpha_nr in range(len(alphas)):
        current_smallest_c_dist = np.inf
        iters_with_closest_cs[alpha_nr] = -np.inf
        for err_counter in range(len(iters)):
            cdist = la.norm( all_ws[:, err_counter, alpha_nr] - c_exact)
            if cdist < current_smallest_c_dist:
                current_smallest_c_dist = cdist
                closest_cs[:, alpha_nr] = all_ws[:, err_counter, alpha_nr]
                iters_with_closest_cs[alpha_nr] = int(iter_save * (1+err_counter))
                smallest_c_dists[alpha_nr] = cdist

    for alpha_nr in range(len(alphas)):
        c = closest_cs[:, alpha_nr].reshape((n,n))
        fig_reco, ax_reco = plt.subplots(subplot_kw={"projection": "3d"})
        surf = ax_reco.plot_surface(xs, ys, c, cmap=cm.coolwarm,
                        linewidth=0, antialiased=False)
        #ax_reco.set_title(f'closest c-iterate with alpha = {alphas[alpha_nr]}, iteration k = {int(iters_with_closest_cs[alpha_nr])}')
        ax_reco.set_title(f'closest c-iterate with alpha = {alphas[alpha_nr]}')
        fig_reco.savefig('./figures/output/c_closest_reco_alpha=' + str(alphas[alpha_nr]) + '.pdf', format='pdf')



    # last c-iterates
    for alpha_nr in range(len(alphas)):
        last_c = c_olds[:, alpha_nr].reshape((n,n))
        fig_reco, ax_reco = plt.subplots(subplot_kw={"projection": "3d"})
        surf = ax_reco.plot_surface(xs, ys, last_c, cmap=cm.coolwarm,
                        linewidth=0, antialiased=False)
        ax_reco.set_title(f'last c-iterate with alpha = {alphas[alpha_nr]}')
        #ax_reco.set_title(f'last c-iterate with alpha = {alphas[alpha_nr]} after {maxiter} iterations')
        fig_reco.savefig('./figures/output/c_last_iterate_alpha=' + str(alphas[alpha_nr]) + '.pdf', format='pdf')

    

    #profiler_results = pstats.Stats(profile)
    #profiler_results.sort_stats(pstats.SortKey.TIME)  
    #profiler_results.print_stats()
    #profiler_results.dump_stats("profiler_results.prof")

plt.show()


#cProfile.run("run()", "Profile_viewer_Schroedinger_2d")

#p = pstats.Stats("Profile_viewer_Schroedinger_2d")
#p.sort_stats("cumulative").print_stats() 

==> Python/updates.py <==
import numpy as np
from numpy import linalg as la
from scipy import sparse as sp



# Inertial Levenberg Marquardt (ILM) update, here alpha = 0 gives the non-accelerated method (LM)
def ILM_update(w, x_old, problem, reg_par, alpha, num_cg_steps):  # reg_par = lambda from manuscript 
    x = LM_update(w, problem, reg_par, num_cg_steps)  # computes x_{k+1} from Algorithm 1 in manuscript
    w = x + alpha * (x - x_old) # computes w_{k+1} from Algorithm 1 in manuscript
    x_old = x
    return w, x_old # w_{k+1}, x_k


 
# Levenberg Marquardt (LM) update
def LM_update(w, problem, reg_par, num_cg_steps):  

    #w_old = np.copy(w) # debug
    
    M = problem.build_system_matrix(w)
    MT = M.T
    MMT = M @ MT
    F_w = sp.linalg.spsolve(M, problem.z)

    eval_mat = lambda x: sp.diags(F_w) @ sp.linalg.spsolve(MMT, sp.diags(F_w) @ x) + reg_par * x  
    system_rhs = - F_w * sp.linalg.spsolve(MT, problem.u - F_w)  

    cg_init_vector = np.zeros(w.shape)

    s = CG_steps(eval_mat, system_rhs, cg_init_vector, num_cg_steps)
    w = w + s 

    # debug
    #system_mat_correct, system_rhs_correct, w_correct = test_update(w_old, problem, reg_par)

    
    return w


def test_update(w, problem, reg_par):

    A = problem.DF(w)
    AT = A.T
    s = la.solve(AT@A + reg_par * np.identity(problem.num_inner_grid_points), AT @ (problem.u - problem.F(w)))
    w_correct = w + s

    #print(f'Distance of the fast update to the true one = {la.norm(w - w_correct)}')
    return AT@A + reg_par * np.identity(problem.num_inner_grid_points), AT @ (problem.u - problem.F(w)), w_correct



def CG_steps(eval_mat, b, x_0, num_steps):
    x = x_0 
    r = b - eval_mat(x)
    d = r
    r_norm_sqr = la.norm(r)**2 
    for cg_iter in range(num_steps):
        z = eval_mat(d)
        alpha = r_norm_sqr / np.dot(d,z)
        x = x + alpha * d
        r = r - alpha * z
        old_r_norm_sqr = r_norm_sqr
        r_norm_sqr = la.norm(r)**2 
        beta = r_norm_sqr / old_r_norm_sqr 
        d = r + beta * d 
        #print(f'squared A-norm of residual = {r.T @ eval_mat(r)}')
    return x



if __name__ == '__main__':
    n = 10
    A = np.random.randn(n,n)
    A = A + A.T 
    x_true = np.random.randn(n)
    b = A @ x_true 
    x_0 = np.random.randn(n)
    num_cg_steps = n
    x = CG_steps(A, b, x_0, num_cg_steps)
    #print(f'Error of x = {la.norm(x-x_true)}')
